The Permute-and-Flip Mechanism is Identical to Report-Noisy-Max with Exponential Noise

The permute-and-flip mechanism is a recently proposed differentially private selection algorithm that was shown to outperform the exponential mechanism. In this paper, we show that permute-and-flip is equivalent to the well-known report noisy max algorithm with exponential noise.

==> simulationcode/paf.jl <==
using Random

expo(scale) = -log(rand()) * scale

laplace(scale) = expo(scale) * rand([-1, 1])

noisy_max_expo(quals, sensitivity, epsilon) = argmax([q + expo(2*sensitivity/epsilon) for q in quals])

noisy_max_lap(quals, sensitivity, epsilon) = argmax([q + laplace(2*sensitivity/epsilon) for q in quals])

function paf(quals, sensitivity, epsilon) 
   qstar = maximum(quals)
   mylist = randperm(length(quals))
   for i in mylist
       q = quals[i]
       p = exp(epsilon/(2 * sensitivity) * (q-qstar))
       if rand() <= p
           return i
       end
    end
end


function estimate_prob(quals, mechanism; n=1000000, sensitivity=1, epsilon=1)
    freq = zeros(length(quals))
    for _ in 1:n
        winner = mechanism(quals, sensitivity, epsilon)
	freq[winner] += 1
    end
    freq ./ n
end


function experiment(n=100_000_000)
   quals_array = [[1, 2, 3, 4, 5],
		  [0, 0, 0, 0, 1],
		  [0, 0, 0, 0, 2]]
   sensitivity_array = [1, 1, 1]
   epsilon_array = [1, 1, 1]

   for i in 1:length(epsilon_array)
       quals = quals_array[i]
       sensitivity = sensitivity_array[i]
       epsilon = epsilon_array[i]
       paf_estimates = estimate_prob(quals, paf, n=n, sensitivity=sensitivity, epsilon=epsilon)
       nmlap_estimates = estimate_prob(quals, noisy_max_lap, n=n, sensitivity=sensitivity, epsilon=epsilon)
       nmexpo_estimates = estimate_prob(quals, noisy_max_expo, n=n, sensitivity=sensitivity, epsilon=epsilon)
       println("---------------------------")
       println("Experiment ", i)
       print("Paf: ")
       show(paf_estimates)
       println()
       print("NM Laplace: ")
       show(nmlap_estimates)
       println()
       print("NM Expo: ")
       show(nmexpo_estimates)
       println()
   end
end

